A Construction of an Effective Hamiltonian from Feynman Diagrams: Application to the Light-Front Yukawa Model

We study a similarity transformation to construct an effective Hamiltonian systematically, which does not contain particle-number-changing interactions, by means of Fukuda-Sawada-Taketani-Okubo's method. We show that such Hamiltonian can be constructed from Feynman diagrams and give rules for constructing it in the Light-Front Yukawa model. We prove that it is renormalized by the familiar covariant perturbative renormalization procedure. It is very advantageous that the effective Hamiltonian can be obtained from our rules {\em immediately}. We also numerically diagonalize it to the second order in the coupling constant as an exercise.

==> figure.mac <==

\newcommand{\figput}[1]{

  \ifthenelse{\equal{#1}{fig:BoxDiagram}}{
    \begin{figure}
      \centerline{\epsfbox{box_diag1.epsi}\hspace{1cm}\epsfbox{box_diag2.epsi}}
      \caption{%
        An example of the one-loop box diagrams.
        In (a), energies are assigned to each propagator individually.
        In (b), energies are assigned to each propagator but
        the loop four-momentum $q_{2}$ is specified.
        All the three-momenta are conserved in both case.
        A continuous line corresponds to a fermion one,
        and a broken line correspond to a scalar one.}
      \label{#1}
    \end{figure}
    }{}

  \ifthenelse{\equal{#1}{fig:Instantaneous}}{
    \begin{figure}
      \centerline{\epsfbox{instantaneous.epsi}}
      \caption{%
        The first two diagrams are examples which include an internal
        fermion line.
        The propagators include the noncovariant term.
        The last diagram is the contribution from the instantaneous vertex
        included in the LF Hamiltonian.
        }
      \label{#1}
    \end{figure}
    }{}

  \ifthenelse{\equal{#1}{fig:OneParticleState}}{
    \begin{wrapfigure}{r}{6.6cm}
      \centerline{\epsfbox{1p_state.epsi}}
      \caption{%
        A diagram of the one-particle state.
        The blob is a connected diagram.
        }
      \label{#1}\vspace{5mm}
    \end{wrapfigure}
    }{}
  
  \ifthenelse{\equal{#1}{fig:SelfEnergy}}{
    \begin{figure}
      \centerline{\epsfbox{scalar_se_int.epsi}\hspace{1cm}
        \epsfbox{fermion_se_int.epsi}}
      \centerline{\epsfbox{fermion_se_in.epsi}\hspace{1cm}
        \epsfbox{fermion_se_out.epsi}}
      \caption{%
        (a) is a diagram which includes a scalar self-energy in
        an internal scalar line.
        (b), (c), and (d) are ones including a fermion self-energy part
        in an internal, incoming-external and outgoing-external fermion line,
        respectively.
        In all the case, the three-momenta are conserved.
        The blobs are some one-particle-irreducible graphs.
        }
      \label{#1}
    \end{figure}
    }{}

  \ifthenelse{\equal{#1}{fig:ScalarFR}}{
    \begin{figure}
      \centerline{\epsfbox{scalar_fr1.epsi}\hspace{1cm}
        \epsfbox{scalar_fr2.epsi}}
      \vspace{.5cm}
      \centerline{\epsfbox{scalar_fr3.epsi}}
      \vspace{.5cm}
      \centerline{\epsfbox{scalar_fr4.epsi}}
      \caption{%
        Diagrams which contribute to the renormalization of the
        scalar field.
        $X$ means a counterterm for the scalar field.
        (a) is a diagram which have a counterterm for the scalar field
        between scalar lines.
        $q_{1}$ and $q_{2}$ are four-momenta assigned to the external
        scalar lines and $k$ is one for the counterterm.
        (b) is a diagram which have $n$ counterterms connected by the
        scalar propagators.
        In (c), (b) is inserted between two vertices.
        (d) is an infinite sum of the diagrams (c).
        In all the case, the three-momenta are conserved.
        }
      \label{#1}
    \end{figure}
    }{}

  \ifthenelse{\equal{#1}{fig:FermionFR}}{
    \begin{figure}
      \centerline{\epsfbox{fermion_fr1.epsi}\hspace{1cm}
        \epsfbox{fermion_fr2.epsi}}
      \vspace{.5cm}
      \centerline{\epsfbox{fermion_fr3.epsi}\hspace{.5cm}
        \epsfbox{fermion_fr4.epsi}}
      \caption{%
        Diagrams which contribute to the renormalization of the
        fermion field.
        $X$ means a counterterm for the fermion field.
        (a) is a diagram which have $n$ counterterms connected by the
        fermion propagators.
        In (b), (a) is inserted between two vertices.
        In (c), (a) is attached to the vertex and connected
        to the incoming line, and $k_{1}=m^{2}$ and $k_{1}^{+}>0$ is
        satisfied.
        In (d), (a) is attached to the vertex and connected
        to the outgoing line, and $k_{n+11}=m^{2}$ and $k_{n+1}^{+}>0$ is
        satisfied.
        In all the case, the three-momenta are conserved.
        }
      \label{#1}
    \end{figure}
    }{}
  
  \ifthenelse{\equal{#1}{fig:Exchange}}{
    \begin{wrapfigure}{r}{6.6cm}
      \centerline{\epsfbox{exchange.epsi}}
      \caption{%
        The one-scalar-exchange diagram which contributes 
        to $\cG{2}$.}
      \label{#1}\vspace{5mm}
    \end{wrapfigure}
    }{}

  \ifthenelse{\equal{#1}{fig:SecondOrder}}{
    \begin{figure}
      \centerline{\epsfbox{g2_graphs.epsi}}
      \caption{%
        Feynman diagrams which are necessary to construct 
        the effective Hamiltonian to the second order in $g$.
        The first diagram is the free part.
        The next four diagrams are self-energy parts and $X$ mean 
        the counterterms for the fermion mass and field.
        The last two diagrams are the one-scalar-exchange part 
        and the fermion annihilation part.}
      \label{#1}
    \end{figure}
    }{}

  \ifthenelse{\equal{#1}{fig:Result1}}{
    \begin{figure}
      \centerline{\epsfxsize=7.5cm\epsfbox{ex_g_dep.eps}\hspace{.5cm}
        \epsfxsize=7.5cm\epsfbox{an_g_dep.eps}}
      \centerline{\hspace{.8cm}(a)\hspace{7.5cm}(b)}
      \caption{%
        $\alpha_{g}$ dependence of the binding energy of the ground state
        for various $\Lambda_{\perp}$.
        $\alpha_{g}$ is defined as $g^{2}/4\pi$.
        The calculations are done for $L=10$, $N=30$, $m=0$, 
        $m_{1}=m_{2}=1.0$ GeV, and $\mu=0.01$ GeV.
        (a) is the case of excluding the fermion annihilation part and
        (b) is the case of including it.}
      \label{#1}
    \end{figure}
    }{}

  \ifthenelse{\equal{#1}{fig:Result2}}{
    \begin{figure}
      \centerline{\epsfxsize=7.5cm\epsfbox{an_Lambda_dep.eps}}
      \caption{%
        $\Lambda_{\perp}$ dependence of the binding energy of the ground state
        including the fermion annihilation part. 
        The calculations are done for $L=10$, $N=30$, $\alpha_{g}=0.716$, 
        $m=0$, $m_{1}=m_{2}=1.0$ GeV, and $\mu=0.01$ GeV.}
      \label{fig:Result2}
    \end{figure}
    }{}

  }

